On $\delta$-derivations of Lie algebras and superalgebras

We study $\delta$-derivations -- a construction simultaneously generalizing derivations and centroid. First, we compute $\delta$-derivations of current Lie algebras and of modular Zassenhaus algebra. This enables us to provide examples of Lie algebras having 1/2-derivations which are divisors of zero, thus answering negatively a question of Filippov. Second, we note that $\delta$-derivations allow, in some circumstances, to construct examples of non-semigroup gradings of Lie algebras, in addition to the recent ones discovered by Elduque. Third, we note that utilizing the construction of the Grassmann envelope allows to obtain results about $\delta$-(super)derivations of Lie superalgebras from the corresponding results about Lie algebras. In this way, we prove that prime Lie superalgebras do not possess nontrivial $\delta$-(super)derivations, generalizing the recent result of Kaygorodov.

==> anc/delta-der.gap <==
#
# file:    delta-der.gap
#
# purpose: By the given structure constants of an anticommutative algebra,
#          computes its delta-derivations. 
#          This is accompanying code to the paper
#          "On delta-derivations of Lie algebras and superalgebras".
#
# created: Pasha Zusmanovich <pasha.zusmanovich@gmail.com> Jul 13 2009
#
# latest revision history:
# Jul 6 2011,Oct 25 2015  cosmetics
#

# this function returns a list of delta-derivations of an anticommutative 
# algebra L as matrices acting on the basis of L
Deltader := function (L, delta)
	local _add, K, N, T, Mat, i, j, k, l, s;

	_add := function (i, j, s, element)
		local f;
		f := (i-1)*N+j;
		Mat[f][s] := Mat[f][s] + element;
	end;

	K := LeftActingDomain (L);
	N := Dimension (L);
	T := StructureConstantsTable (Basis (L));

	Mat := NullMat (N*N, N*N*(N-1)/2, K);
	for i in [1..N] do
		for j in [(i+1)..N] do
			for l in [1..N] do
				s := ((2*N-i)*(i-1)/2 + j-i-1)*N + l;
				for k in [1..N] do
					_add (k,l,s,           SCTableEntry (T, i,j,k));
					_add (i,k,s, - delta * SCTableEntry (T, k,j,l)); 
					_add (j,k,s,   delta * SCTableEntry (T, k,i,l));
				od;
			od;
		od;
	od;

	# Construct the generating matrices from the vectors 
	# (as in alglie.gi, method RightDerivations)
	return (List (NullspaceMatDestructive (Mat), v -> List([1 .. N], 
                                                 i -> v{[ (i-1)*N + 1 .. i*N ]})));
end;


# examples of usage:
#
# dder := Deltader (SimpleLieAlgebra ("A", 1, Rationals), -1);
# Print (dder, "\n", Length (dder), "\n");
#
# dder := Deltader (SimpleLieAlgebra ("W", [2], GF(5)), 1/2);
# Print (dder, "\n", Length (dder), "\n");




# 16-dimensional algebra from A. Elduque, "A Lie grading which is not a semigroup 
# grading", Lin. Algebra Appl. 418 (2006), 312-314
# < x, y, z, [x,y], [x,z], [y,z], [[y,z],x], a, b_1, b_2, b_3, c_1, c_2, c_3, d_1, d_2 >
#   1  2  3   4      5      6      7         8  9    10   11   12   13   14   15   16
# with (ad x)^2 = (ad y)^2 = (ad z)^2 = 0, [[x,y],z]] = 0, etc.
# x,y,z act on a,b,c,d
#
N := 16;
T := EmptySCTable (N, 0, "antisymmetric");
# multiplications between x,y,z and their products:
SetEntrySCTable (T, 1,  2, [ 1,  4]);
SetEntrySCTable (T, 1,  3, [ 1,  5]);
SetEntrySCTable (T, 1,  6, [-1,  7]);
SetEntrySCTable (T, 2,  3, [ 1,  6]);
SetEntrySCTable (T, 2,  5, [-1,  7]);
# action of x,y,z and their products on a,b,c,d:
SetEntrySCTable (T, 1,  8, [ 1,  9]);
SetEntrySCTable (T, 1, 10, [ 1, 13]);
SetEntrySCTable (T, 1, 14, [ 1, 16]);
SetEntrySCTable (T, 2,  8, [ 1, 10]);
SetEntrySCTable (T, 2, 11, [ 1, 14]);
SetEntrySCTable (T, 2, 12, [ 1, 15]);
SetEntrySCTable (T, 3,  8, [ 1, 11]);
SetEntrySCTable (T, 3,  9, [ 1, 12]);
SetEntrySCTable (T, 3, 10, [ 1, 14]);
SetEntrySCTable (T, 3, 13, [ 1, 16]);
SetEntrySCTable (T, 4,  8, [ 1, 13]);
SetEntrySCTable (T, 4, 11, [ 1, 16]);
SetEntrySCTable (T, 5,  8, [-1, 12]);
SetEntrySCTable (T, 6,  9, [ 1, 15]);
SetEntrySCTable (T, 7,  8, [ 1, 15]);

# construct the field Q(t)
deg := NextPrimeInt (N*N); # 257
K := AlgebraicExtension (Rationals, CyclotomicPolynomial (Rationals, deg));
t := RootOfDefiningPolynomial (K);   # formal parameter t

#L := LieAlgebraByStructureConstants (Rationals, T);
L := LieAlgebraByStructureConstants (K, T);


# compute various delta-derivations of that algebra
for delta in [-1, 1/2, t] do
	Print ("Computing for delta=", delta, " ...\n");
	dder := Deltader (L, delta);

	# exclude the identity map (appears for the case delta = 1/2)
	for k in [1 .. Length (dder)] do
		identity := true;
		for i in [1 .. N] do
			if (not identity) then
				break;
			fi;
			for j in [1 .. N] do
				if (i = j) then
					if (dder[k][i][i] <> 1) then
						identity := false;
						break;
					fi;
				elif (dder[k][i][j] <> 0) then
					identity := false;
					break;
				fi;
			od;
		od;
		if (identity) then
			Remove (dder, k);
		fi;
	od;


	# among delta-derivations of L, 
	# single out those whose matrices in the given basis are not 
	# strictly upper-triangular (there should be one or two)
	notuppertri := [];
	for k in [1 .. Length (dder)] do
		added := false;
		for i in [1 .. N] do
			if (added) then
				break;
			fi;
			for j in [1..i] do
				if (dder[k][i][j] <> 0) then
					Add (notuppertri, k);
					added := true;
					break;
				fi;
			od;
		od;
	od;

	# ... and check that the product of each two 
	# non-upper-triangular matrices is zero
	for k in notuppertri do
		for l in notuppertri do
			if (not IsZero (dder[k]*dder[l])) then
				Print (k, " ", l, "\n");
			fi;
		od;
	od;

	# ... and that XBY = 0, where X,Y are non-upper-triangular matrices
	# from the basis, and B is any matrix from the basis
	for k in notuppertri do
		for l in [1 .. Length (dder)] do
			for m in notuppertri do 
				if (not IsZero (dder[k]*dder[l]*dder[m])) then
					Print (k, " ", l, " ", m, "\n");
				fi;
			od;
		od;
	od;
od;


# end of delta-der.gap

